The lion in the attic -- A resolution of the Borel--Kolmogorov paradox

The Borel--Kolmogorov paradox of conditioning with respect to events of prior probability zero has fascinated students and researchers since its discovery more than 100 years ago. Classical conditioning is only valid with respect to events of positive probability. If we ignore this constraint and condition on such sets, for example events of type $\{Y=y\}$ for a continuously distributed random variable $Y$, almost any probability measure can be chosen as the conditional measure on such sets. There have been numerous descriptions and explanations of the paradox' appearance in the setting of conditioning on a subset of probability zero. However, most treatments don't supply explicit instructions on how to avoid it. We propose to close this gap by defining a version of conditional measure which utilizes the Hausdorff measure. This makes the choice canonical in the sense that it only depends on the geometry of the space, thus removing any ambiguity. We describe the set of possible measures arising in the context of the Borel--Kolmogorov paradox and classify those coinciding with the canonical measure. The objective of this manuscript is to provide a manual for singular conditional probability: We give an explicit explanation in which settings ambiguity arises (and where not) and how to get rid of this ambiguity once and for all by a canonical choice.

==> Figures/bk.py <==
import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D 
from scipy.special import erf, erfinv
from math import sqrt, pi


def Phi(x):
    r = np.sqrt(x[0]**2 + x[1]**2 + x[2]**2)
    phi = np.arctan2(x[1], x[0])
    theta = np.arccos(x[2]/np.sqrt(x[0]**2 + x[1]**2 + x[2]**2))
    return r, phi, theta

def PhiInv(coord):
    r = coord[0]
    phi = coord[1]
    theta = coord[2]
    return r*np.sin(theta)*np.cos(phi),r*np.sin(theta)*np.sin(phi),r*np.cos(theta)

def normcdf(z):
    return 0.5*(1 + erf(z/sqrt(2)))

def normcdfinv(y):
    return sqrt(2)*erfinv(2*y-1)

grid = np.linspace(0.01, 0.99, 20)
grid_normal = [normcdfinv(g) for g in grid]

full_grid = np.zeros((len(grid)**3, 3))
for j in range(len(grid)):
    for k in range(len(grid)):
        for l in range(len(grid)):
            full_grid[j*len(grid)**2+k*len(grid)+l, :] = [grid_normal[j], grid_normal[k], grid_normal[l]]
            
# jitter
jitter = 0.05
full_grid = full_grid + np.random.normal(0, jitter, full_grid.shape)

"""fig = plt.figure()
ax = fig.add_subplot(111, projection='3d')
ax.scatter(full_grid[:, 0], full_grid[:, 1], full_grid[:, 2], 'markerwidth', 1)
plt.ion()
plt.show()"""

xs = full_grid
norms = np.sqrt(np.diag(xs @ xs.T))
samples = xs/np.tile(norms, (3, 1)).T



N = samples.shape[0]

samples_Phi = np.zeros((N, 2))
for k in range(N):
    samples_Phi[k, :] = Phi(samples[k, :])[1:]

indices_ = [i for i in range(N) if samples_Phi[i, 0] > -pi/4 and samples_Phi[i, 0] < -pi/4+pi/8]
indices = [i for i in range(N) if samples_Phi[i, 0] <= -pi/4 or samples_Phi[i, 0] > -pi/4+pi/8]

fig = plt.figure()
ax = fig.add_subplot(111, projection='3d')
ax.scatter(samples[indices, 0], samples[indices, 1], samples[indices, 2], marker=".", s=2, linewidth=0.0)
ax.scatter(samples[indices_, 0], samples[indices_, 1], samples[indices_, 2], marker = '^', c='g', s=20, linewidth=0.0)
plt.axis("square")
plt.xlim([-1.1, 1.1])
plt.ylim([-1.1, 1.1])
ax.set_zlim(-1.1, 1.1)
plt.ion()
plt.show()
plt.savefig("figure3d.pdf", bbox_inches = 'tight', pad_inches = 0.1)

plt.figure();
plt.plot(samples_Phi[indices, 0], samples_Phi[indices, 1], '.', markersize=2)
plt.plot(samples_Phi[indices_, 0], samples_Phi[indices_, 1], 'g^', markersize=4, markeredgewidth=0.0)
plt.xlim([-pi, pi])
plt.ylim([0, pi])
plt.savefig("figure2d.pdf", bbox_inches = 'tight', pad_inches = 0)
    

